Conway Subgroup Symmetric Compactifications Redux

We extend the investigation of special toroidal compactifications of heterotic string theory for which the half-BPS states provide representations of subgroups of the Conway group. We also explore dual descriptions of these theories and find that they are all linked to either F-theory or type IIA string theory on K3 surfaces with symplectic automorphism groups that are the same Conway subgroups as those of the heterotic dual. The matching with type IIA K3 dual theories includes both the matching of symmetry groups and a comparison between the Narain lattice on the heterotic side and the cohomology lattice on the type IIA side. We present twelve examples where we can identify a type IIA dual K3 orbifold theory as the dual description of the heterotic theory. In addition, we include a Mathematica package that performs most of the computations required for these comparisons.

==> CSSCompactifications.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     19076,        492]
NotebookOptionsPosition[     16103,        441]
NotebookOutlinePosition[     16604,        459]
CellTagsIndexPosition[     16561,        456]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "CSS ",
 StyleBox["Compactifications",
  IgnoreSpellCheck->True]
}], "Title",
 Editable->False,
 Selectable->False,
 Deletable->False,
 CellChangeTimes->{{3.836896623474103*^9, 
  3.83689663664823*^9}},ExpressionUUID->"848964ea-15fe-44f9-8d71-\
bf34a22486fd"],

Cell[CellGroupData[{

Cell["Installation", "Subsection",
 Editable->False,
 Selectable->False,
 Deletable->False,
 CellChangeTimes->{{3.837156826055052*^9, 
  3.8371568402601147`*^9}},ExpressionUUID->"b26a2105-1435-4a65-94bf-\
827ba61f4f2c"],

Cell[TextData[{
 "The following command will install the ",
 StyleBox["CSSCompactifications",
  FontWeight->"Bold"],
 " package to your Mathematica directory (internet connection required). \
Click on the code cell below and press \[ShiftKey] + \[EnterKey] to run it. "
}], "Text",
 Editable->False,
 Deletable->False,
 CellChangeTimes->{{3.8368966515248947`*^9, 3.836896712920559*^9}, {
  3.836896931007263*^9, 3.836896984079319*^9}, {3.836901905752995*^9, 
  3.8369019094726057`*^9}, {3.837156557864194*^9, 3.837156620104547*^9}, {
  3.837156724004603*^9, 3.8371567297324257`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"c95b40c7-c253-4a5f-94c4-2b510af2c386"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"Check", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CopyFile", "[", 
       RowBox[{
        RowBox[{
        "URL", "[", 
         "\"\<https://raw.githubusercontent.com/zkbaykara/\
CSSCompactifications/main/CSSCompactifications.m\>\"", "]"}], ",", "\n", 
        RowBox[{"FileNameJoin", "[", 
         RowBox[{"{", 
          RowBox[{
          "$UserBaseDirectory", ",", 
           "\"\<Applications/CSSCompactifications.m\>\""}], "}"}], "]"}], ",", 
        RowBox[{"OverwriteTarget", "->", "True"}]}], "]"}], ";", "True"}], 
     ",", "False"}], "]"}], ",", "\n", 
   RowBox[{"Print", "[", "\"\<Package was successfully installed.\>\"", "]"}],
    ",", "\n", 
   RowBox[{"Print", "[", "\"\<Installation was unsuccessful.\>\"", "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.836896986300452*^9, {3.836897089890551*^9, 3.836897095130378*^9}, {
   3.836897170980172*^9, 3.8368971755170927`*^9}, {3.836897263559247*^9, 
   3.836897270406986*^9}, {3.836897313445883*^9, 3.836897361919256*^9}, {
   3.836897452902665*^9, 3.836897453509492*^9}, 3.836897568218725*^9, 
   3.8368978934124823`*^9, {3.836901053782631*^9, 3.8369010546685038`*^9}, {
   3.8369127578293133`*^9, 3.836912757939109*^9}, {3.837011353907865*^9, 
   3.837011362991947*^9}, {3.837156509686151*^9, 
   3.837156539766457*^9}},ExpressionUUID->"30d4df75-be23-46e1-9429-\
31524e425a05"],

Cell["\<\
From now on, in any notebook, only the following code is needed to load the \
package.\
\>", "Text",
 Editable->False,
 Deletable->False,
 CellChangeTimes->{
  3.83689757215989*^9, {3.83689784062547*^9, 3.8368978825241528`*^9}, {
   3.8369010655090218`*^9, 3.836901071892415*^9}, {3.836902003044635*^9, 
   3.8369020206838417`*^9}, {3.8369020605029297`*^9, 3.836902070916583*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"2b857df0-9273-42af-8a6c-8a1f0e895b58"],

Cell[BoxData[
 RowBox[{"<<", "CSSCompactifications`"}]], "Input",
 CellChangeTimes->{{3.836897870679496*^9, 3.8368979036272*^9}, 
   3.8369010155652113`*^9},
 CellLabel->"",ExpressionUUID->"afde0e52-52e9-4277-a4c9-90b3f1f2d1ec"],

Cell["It is also good to check for updates now and then.", "Text",
 Editable->False,
 Selectable->True,
 Deletable->False,
 CellChangeTimes->{
  3.83689757215989*^9, {3.83689784062547*^9, 3.8368978825241528`*^9}, {
   3.8369010655090218`*^9, 3.836901071892415*^9}, {3.836902003044635*^9, 
   3.8369020206838417`*^9}, {3.8369020605029297`*^9, 3.836902070916583*^9}, {
   3.837156684867899*^9, 3.837156709386338*^9}, {3.8371568965071774`*^9, 
   3.837156898585026*^9}, {3.837156932458478*^9, 3.837156933569762*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"8863874b-d5ac-459d-894a-7334592b4c85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UpdateCSSCompactifications", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.837156741395712*^9, 
  3.8371567566609707`*^9}},ExpressionUUID->"2c23d79a-2392-4afc-9aef-\
877811ee2b7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["CSS Lattices", "Subsection",
 Editable->False,
 Selectable->False,
 Deletable->False,
 CellChangeTimes->{{3.8371568630232897`*^9, 
  3.83715687580882*^9}},ExpressionUUID->"bd0ded2d-44c6-42cc-be1b-\
5a381e3be0f7"],

Cell[TextData[{
 "To get the CSS lattice as embedded in ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    TemplateBox[{},
     "Reals"], 
    RowBox[{"24", ",", "8"}]], TraditionalForm]],ExpressionUUID->
  "0ac6f42c-5642-40ca-bfd8-8216190ffdf9"],
 ", run the following code. Here, we use HM44, which is the 12th lattice \
among the rank 6 sublattices."
}], "Text",
 Editable->False,
 Deletable->False,
 CellChangeTimes->{
  3.83689757215989*^9, {3.83689784062547*^9, 3.8368978825241528`*^9}, {
   3.8369010655090218`*^9, 3.836901071892415*^9}, {3.836901418818056*^9, 
   3.836901512667742*^9}, {3.836901777005293*^9, 3.836901778876689*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"1da9d91f-17c8-47db-a260-196e1a981975"],

Cell[BoxData[
 RowBox[{"CSSLattice", "[", 
  RowBox[{"6", ",", "12"}], "]"}]], "Input",
 CellChangeTimes->{{3.8368979853473997`*^9, 3.836897990212799*^9}, {
   3.83689806619232*^9, 3.8368980678637943`*^9}, 
   3.836901017715641*^9},ExpressionUUID->"9ecf3b5d-adb3-4a04-bd12-\
299cfe795056"],

Cell["\<\
We can check if it is unimodular. We calculate the determinant of the Gram \
matrix.\
\>", "Text",
 Editable->False,
 Deletable->False,
 CellChangeTimes->{{3.836898238107574*^9, 3.8368983053265057`*^9}, {
   3.836898349505394*^9, 3.836898365136323*^9}, 3.8369010240977077`*^9, {
   3.836901525846302*^9, 3.836901564589004*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"e43259ab-5241-44b8-9a05-bb98684ad41c"],

Cell[BoxData[
 RowBox[{"Det", "@", 
  RowBox[{"CSSGram", "[", 
   RowBox[{"6", ",", "12"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8368982630031137`*^9, 3.8368982756049767`*^9}, {
  3.836898309046867*^9, 
  3.836898368728949*^9}},ExpressionUUID->"26c8c981-5591-469c-a8c4-\
4e7f44e68370"],

Cell["\<\
The following form may also be used if preferred, where instead of giving its \
rank (=6) and its order within that rank (=12), we can simply use the \
numbering as used in Table 1 of H\[ODoubleDot]hn-Mason.\
\>", "Text",
 Editable->False,
 Deletable->False,
 CellChangeTimes->{{3.836898070524746*^9, 3.836898116680867*^9}, 
   3.836901034117672*^9, {3.8369015921990843`*^9, 3.8369015967500753`*^9}, {
   3.837156989997244*^9, 3.837157105679244*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"c9252fb7-80f4-46f9-bb17-e504c4a17d15"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CSSLattice", "[", "44", "]"}], "\[Equal]", 
  RowBox[{"CSSLattice", "[", 
   RowBox[{"6", ",", "12"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8368981181418343`*^9, 3.836898129193533*^9}, 
   3.836901041685626*^9},ExpressionUUID->"1d9bd07a-18b0-45bd-a394-\
086a283a5162"]
}, Open  ]],

Cell[CellGroupData[{

Cell["K3 Lattice Computations", "Subsection",
 Editable->False,
 Selectable->False,
 Deletable->False,
 CellChangeTimes->{{3.837157125695711*^9, 
  3.837157144688781*^9}},ExpressionUUID->"6325b072-db89-47b4-b606-\
e7bdc3c4ae2f"],

Cell[TextData[{
 "We introduce the function for ",
 StyleBox["orbifolding",
  IgnoreSpellCheck->True],
 ". This function takes in a lattice which is represented by a list of its \
basis vectors and an antisymmetric background. Let\[CloseCurlyQuote]s take \
the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "4"], TraditionalForm]],ExpressionUUID->
  "9d49ce5e-53e6-42b2-b243-52148c36d953"],
 " model as an example:"
}], "Text",
 Editable->False,
 Selectable->True,
 Deletable->False,
 CellChangeTimes->{{3.836898459152378*^9, 3.836898590569063*^9}, {
   3.8368993421839314`*^9, 3.836899344128273*^9}, 3.836901045123507*^9, 
   3.836901609927146*^9, {3.836902383176877*^9, 3.836902452822983*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"8e10b878-4e23-476d-9f39-83fb88361e05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lattice", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}], "/", 
    RowBox[{"\[Sqrt]", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bfield", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.836898510972068*^9, 3.836898512885709*^9}, {
   3.8368985586453447`*^9, 3.8368986190336447`*^9}, 
   3.8369016235353613`*^9},ExpressionUUID->"ec471f67-7b18-40de-ac72-\
1cfc6e0b844f"],

Cell[TextData[{
 "We can orbifold this torus theory by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    TemplateBox[{},
     "Integers"], "M"], TraditionalForm]],ExpressionUUID->
  "c50878a3-a5f0-48e6-9df2-37e397aef019"],
 ", where M is 2, 3, or 4. As a result, we get the Gram matrix of the lattice \
of RR singlets of the SU(2)\[Cross]SU(2) action in the orbifolded theory. \n\n\
This function returns ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", "\[Perpendicular]"], "\[Intersection]", " ", 
    RowBox[{
     SuperscriptBox["H", "even"], "(", 
     RowBox[{"X", ",", 
      TemplateBox[{},
       "Integers"]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "32ce6cb8-c431-48bd-baf3-bbe2fdff8a7a"],
 " as explained in the paper."
}], "Text",
 Editable->False,
 Selectable->True,
 Deletable->False,
 CellChangeTimes->{{3.836898629122499*^9, 3.8368987005250874`*^9}, {
   3.836898920660644*^9, 3.836899023573913*^9}, {3.8368991002526197`*^9, 
   3.83689910265239*^9}, {3.83689934903196*^9, 3.8368994038540707`*^9}, 
   3.8369016298304777`*^9, {3.836901883781754*^9, 3.8369018922229767`*^9}, {
   3.8369024770631857`*^9, 3.8369025032317*^9}, {3.836902642084456*^9, 
   3.836902645450629*^9}, {3.837157231907226*^9, 3.837157338596271*^9}, {
   3.8371577106962967`*^9, 3.8371577113355207`*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"58886795-1ef0-49cc-a2af-e9059d43c3cd"],

Cell[BoxData[
 RowBox[{"OrbifoldLattice", "[", 
  RowBox[{"Lattice", ",", "Bfield", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.836899028123734*^9, 3.8368990482462378`*^9}, {
  3.836899559686314*^9, 3.836899562431336*^9}, {3.8369016394964952`*^9, 
  3.836901643103922*^9}, {3.837157180554957*^9, 3.8371571805939293`*^9}, {
  3.837157886813485*^9, 
  3.837157887004786*^9}},ExpressionUUID->"c7bccad8-2498-4257-a0c6-\
0d496435dba4"],

Cell["\<\
The lattice is negative definite, so we reverse its sign. To compare with \
Leech sublattices, we convert the lattice to a form readable by MAGMA. The \
following code copies the corresponding MAGMA code to the clipboard.\
\>", "Text",
 Editable->False,
 Selectable->True,
 Deletable->False,
 CellChangeTimes->{{3.83689905110839*^9, 3.836899156250132*^9}, {
  3.83690267976306*^9, 3.836902680017663*^9}, {3.83715743359785*^9, 
  3.837157442079211*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"4675896c-4914-477f-97d8-9259a131cf04"],

Cell[BoxData[
 RowBox[{"ToMagmaMatrix", "[", 
  RowBox[{"-", 
   RowBox[{"OrbifoldLattice", "[", 
    RowBox[{"Lattice", ",", "Bfield", ",", "2"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.836899157311756*^9, 3.836899172019537*^9}, {
  3.836899563967347*^9, 3.836899564885954*^9}, {3.8369016537775297`*^9, 
  3.836901654656571*^9}},ExpressionUUID->"03127e2d-b82f-44aa-b210-\
3821cb2650cf"],

Cell[TextData[{
 "Next, one can start MAGMA and paste the MAGMA-friendly code from the \
clipboard by the usual paste command: \[CloverLeaf]+V for Mac or \
\[ControlKey] + V for Windows. To compare ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["x", "\[Perpendicular]"], "\[Intersection]", " ", 
    RowBox[{
     SuperscriptBox["H", "even"], "(", 
     RowBox[{"X", ",", 
      TemplateBox[{},
       "Integers"]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "ff48d70b-a6e7-48bd-b31f-1fadbd74531d"],
 " with a Leech sublattice, we use the built-in MAGMA function called \
\[OpenCurlyDoubleQuote]IsIsometric( _ , _ )\[CloseCurlyDoubleQuote] which \
takes in two lattices and returns true if they are isometric. For the case of \
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["D", "4"], TraditionalForm]],ExpressionUUID->
  "47a8b539-a4da-4ee4-917c-160a33bd69a5"],
 "/",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    TemplateBox[{},
     "Integers"], "2"], TraditionalForm]],ExpressionUUID->
  "a41a222c-f1ee-46d7-8cd9-7920a9185dd9"],
 ", compare it with lattices[4][1][1] to see that it returns true. (\
\[OpenCurlyDoubleQuote]lattices\[CloseCurlyDoubleQuote] is provided by the \
electronic supplement to the H\[ODoubleDot]hn-Mason paper.)"
}], "Text",
 Editable->True,
 Deletable->False,
 CellChangeTimes->{{3.836899175408833*^9, 3.836899339783062*^9}, {
  3.836899425842197*^9, 3.836899481516111*^9}, {3.836902699514032*^9, 
  3.836902718113353*^9}, {3.836902797207856*^9, 3.836902803825097*^9}, {
  3.836902863168014*^9, 3.836902876701651*^9}, {3.8369029151229973`*^9, 
  3.8369029249593983`*^9}, {3.836903133143283*^9, 3.836903207848899*^9}, {
  3.837157481119947*^9, 3.837157581443795*^9}, {3.8371579019108047`*^9, 
  3.837157947862822*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"35662906-8054-4a8a-8bce-095116d9516d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Help", "Subsection",
 Editable->False,
 Selectable->False,
 Deletable->False,
 CellChangeTimes->{{3.837157681869915*^9, 
  3.837157695720042*^9}},ExpressionUUID->"803fcdb3-3364-4e2b-a8ab-\
95550acb77af"],

Cell["\<\
The \[OpenCurlyDoubleQuote]CSSLattice[dim_, no_]\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]OrbifoldLattice[Lattice_, Bfield_, M_]\
\[CloseCurlyDoubleQuote] functions we introduced should be enough for most \
purposes. There are many more functions included in the package. Running the \
following code lists all functions. Clicking a function in the list describes \
its usage.\
\>", "Text",
 Editable->False,
 Deletable->False,
 CellChangeTimes->{{3.836898131253696*^9, 3.836898210659877*^9}, {
  3.836898390122614*^9, 3.836898456371056*^9}, {3.836899492619576*^9, 
  3.836899544220623*^9}, {3.836900868474291*^9, 3.836900907535796*^9}, {
  3.836901786339836*^9, 3.83690184785466*^9}, {3.8369032200329847`*^9, 
  3.836903221807735*^9}, {3.836913463411463*^9, 3.836913469018834*^9}, {
  3.837157619669627*^9, 3.837157621875465*^9}},
 Background->RGBColor[
  1, 1, 0.85],ExpressionUUID->"88336f80-7f34-48ff-97a2-f8ea23042329"],

Cell[BoxData[
 RowBox[{"?", "CSSCompactifications`*"}]], "Input",
 CellChangeTimes->{{3.836898430526196*^9, 3.836898432803935*^9}, {
   3.836899526229169*^9, 3.836899532827653*^9}, 
   3.8369009148573847`*^9},ExpressionUUID->"ee3bd143-4048-401e-a44b-\
42eddc954d54"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{194, Automatic}, {Automatic, 7}},
SpellingDictionaries->{"CorrectWords"->{
 "sublattices", "orbifolded", "sublattice", "H\[ODoubleDot]hn"}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0f4a7a70-f1ef-4b0e-8ce6-f68d50a6576d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 276, 10, 98, "Title",ExpressionUUID->"848964ea-15fe-44f9-8d71-bf34a22486fd"],
Cell[CellGroupData[{
Cell[881, 36, 219, 6, 54, "Subsection",ExpressionUUID->"b26a2105-1435-4a65-94bf-827ba61f4f2c"],
Cell[1103, 44, 676, 14, 74, "Text",ExpressionUUID->"c95b40c7-c253-4a5f-94c4-2b510af2c386"],
Cell[1782, 60, 1419, 32, 220, "Input",ExpressionUUID->"30d4df75-be23-46e1-9429-31524e425a05"],
Cell[3204, 94, 483, 11, 51, "Text",ExpressionUUID->"2b857df0-9273-42af-8a6c-8a1f0e895b58"],
Cell[3690, 107, 228, 4, 30, "Input",ExpressionUUID->"afde0e52-52e9-4277-a4c9-90b3f1f2d1ec"],
Cell[3921, 113, 606, 11, 51, "Text",ExpressionUUID->"8863874b-d5ac-459d-894a-7334592b4c85"],
Cell[4530, 126, 220, 5, 30, "Input",ExpressionUUID->"2c23d79a-2392-4afc-9aef-877811ee2b7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4787, 136, 218, 6, 54, "Subsection",ExpressionUUID->"bd0ded2d-44c6-42cc-be1b-5a381e3be0f7"],
Cell[5008, 144, 735, 19, 74, "Text",ExpressionUUID->"1da9d91f-17c8-47db-a260-196e1a981975"],
Cell[5746, 165, 289, 6, 30, "Input",ExpressionUUID->"9ecf3b5d-adb3-4a04-bd12-299cfe795056"],
Cell[6038, 173, 430, 10, 51, "Text",ExpressionUUID->"e43259ab-5241-44b8-9a05-bb98684ad41c"],
Cell[6471, 185, 289, 7, 30, "Input",ExpressionUUID->"26c8c981-5591-469c-a8c4-4e7f44e68370"],
Cell[6763, 194, 553, 11, 74, "Text",ExpressionUUID->"c9252fb7-80f4-46f9-bb17-e504c4a17d15"],
Cell[7319, 207, 307, 7, 30, "Input",ExpressionUUID->"1d9bd07a-18b0-45bd-a394-086a283a5162"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7663, 219, 228, 6, 54, "Subsection",ExpressionUUID->"6325b072-db89-47b4-b606-e7bdc3c4ae2f"],
Cell[7894, 227, 792, 20, 74, "Text",ExpressionUUID->"8e10b878-4e23-476d-9f39-83fb88361e05"],
Cell[8689, 249, 1256, 36, 53, "Input",ExpressionUUID->"ec471f67-7b18-40de-ac72-1cfc6e0b844f"],
Cell[9948, 287, 1407, 34, 120, "Text",ExpressionUUID->"58886795-1ef0-49cc-a2af-e9059d43c3cd"],
Cell[11358, 323, 437, 8, 30, "Input",ExpressionUUID->"c7bccad8-2498-4257-a0c6-0d496435dba4"],
Cell[11798, 333, 555, 12, 97, "Text",ExpressionUUID->"4675896c-4914-477f-97d8-9259a131cf04"],
Cell[12356, 347, 396, 8, 30, "Input",ExpressionUUID->"03127e2d-b82f-44aa-b210-3821cb2650cf"],
Cell[12755, 357, 1856, 43, 143, "Text",ExpressionUUID->"35662906-8054-4a8a-8bce-095116d9516d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14648, 405, 209, 6, 54, "Subsection",ExpressionUUID->"803fcdb3-3364-4e2b-a8ab-95550acb77af"],
Cell[14860, 413, 946, 17, 97, "Text",ExpressionUUID->"88336f80-7f34-48ff-97a2-f8ea23042329"],
Cell[15809, 432, 266, 5, 30, "Input",ExpressionUUID->"ee3bd143-4048-401e-a44b-42eddc954d54"]
}, Open  ]]
}, Open  ]]
}
]
*)


